Markov chains, $\mathscr R$-trivial monoids and representation theory

We develop a general theory of Markov chains realizable as random walks on $\mathscr R$-trivial monoids. It provides explicit and simple formulas for the eigenvalues of the transition matrix, for multiplicities of the eigenvalues via M\"obius inversion along a lattice, a condition for diagonalizability of the transition matrix and some techniques for bounding the mixing time. In addition, we discuss several examples, such as Toom-Tsetlin models, an exchange walk for finite Coxeter groups, as well as examples previously studied by the authors, such as nonabelian sandpile models and the promotion Markov chain on posets. Many of these examples can be viewed as random walks on quotients of free tree monoids, a new class of monoids whose combinatorics we develop.

==> anc/ToomTsetlin.maple <==
print(`This is a Maple package companion to the paper titled`):
print(`"Markov chains and R-trivial monoids",`):
print(`by Arvind Ayyer, Anne Schilling, Benjamin Steinberg and Nicolas M. Thiery.`):
print(`The package implements the explicit formulas for the Markov chains`):
print(`for both variants of Toom-Tsetlin models described in the paper.`):
print(``):
print(`Type Help(); to view available procedures,`):
print(`or Help(procedure_name); to view details of the procedure.`):

#Version of Jan 17, 2014.

Help := proc()

if nops([args])=0 then
   print(`Procedures available are:`):
   print(`ToomTsetlinMatrix, ToomTsetlinStationary, ToomTsetlinDist`):
   print(`InterlibraryMatrix, InterlibraryStationary, InterlibraryDist`):
   print(`Derangements,CharPolyToomTsetlin,`):
   print(`CharPolyInterlibrary,ConjCharPolyInterlibrary`):
fi:

if nops([args])=1 and op(1,[args])=`ToomTsetlinMatrix` then
   print(`ToomTsetlinMatrix(N,x) returns the transition matrix of the`):
   print(`ToomTsetlin library Markov chain with N[i] copies of book i, `):
   print(`and probability x[i,j] of moving the j'th copy of book i`):
   print(`according to the rule specified in the paper.`):
   print(`For example, try ToomTsetlinMatrix([2,1,1],x);`):
   print(`Use the Eigenvalues(); procedure to calculate eigenvalues.`):
fi:

if nops([args])=1 and op(1,[args])=`ToomTsetlinStationary` then
   print(`ToomTsetlinStationary(N,x,p) returns the unit right`):
   print(`eigenvector of ToomTsetlinMatrix(N,x) normalized.`):
   print(`The probability of configuration C is returned as p(C)`):
   print(`For example, try ToomTsetlinStationary([2,1,1],x,p);`):
fi:

if nops([args])=1 and op(1,[args])=`ToomTsetlinDist` then
   print(`ToomTsetlinDist(N,x,Var,Pos) returns the correlation of`):
   print(`having heights Var[i] at position Pos[i], where Var and Pos are lists`):
   print(`in the stationary distribution ToomTsetlinStationary(N,x,p)`):
   print(`For example, ToomTsetlinDist([2,1,1],x,[1,2],[1,3]);`):
   print(`returns the joint probability of having book 1 at position 1 and book 2 at position 3.`):
fi:

if nops([args])=1 and op(1,[args])=`CharPolyToomTsetlin` then
   print(`CharPolyToomTsetlin(N,x,X) returns the proven factorized`):
   print(`formula for the determinant of X-ToomTsetlinMatrix(N,x).`):
   print(`For example, try CharPolyToomTsetlin([2,1,1],x,X);`):
fi:

if nops([args])=1 and op(1,[args])=`InterlibraryMatrix` then
   print(`InterlibraryMatrix(L,m,x) returns the transition matrix of the`):
   print(`Toom-Tsetlin model with Interlibrary loans on a library of length L, `):
   print(`L copies of each book i=1,..,m,`):
   print(`and probability x[i,j] of moving the j'th copy of book i`):
   print(`according to the rule specified in the paper.`):
   print(`For example, try InterlibraryMatrix(3,2,x);`):
   print(`Use the Eigenvalues(); procedure to calculate eigenvalues.`):
fi:

if nops([args])=1 and op(1,[args])=`InterlibraryStationary` then
   print(`InterlibraryStationary(L,m,x,p) returns the unit right`):
   print(`eigenvector of InterlibraryMatrix(L,m,x) normalized.`):
   print(`The probability of configuration C is returned as p(C)`):
   print(`For example, try InterlibraryStationary(3,2,x,p);`):
fi:

if nops([args])=1 and op(1,[args])=`InterlibraryDist` then
   print(`InterlibraryDist(L,m,x,Var,Pos) returns the correlation of`):
   print(`having heights Var[i] at position Pos[i], where Var and Pos are lists`):
   print(`in the stationary distribution InterlibraryStationary(L,m,x,p)`):
   print(`For example, InterlibraryDist(3,2,x,[1,2],[1,3]);`):
   print(`returns the joint probability of having book 1 at position 1 and book 2 at position 3.`):
fi:

if nops([args])=1 and op(1,[args])=`Derangements` then
   print(`Derangements(N) returns the number of derangements `):
   print(`of words with N[i] copies of the letter i.`):
   print(`For example, try Derangements([2,2,1]);`):
fi:

if nops([args])=1 and op(1,[args])=`CharPolyInterlibrary` then
   print(`CharPolyInterlibrary(L,m,x,X) returns the proven factorized`):
   print(`formula for the determinant of X-InterlibraryMatrix(L,m,x).`):
   print(`For example, try CharPolyInterlibrary(3,2,x,X);`):
fi:

if nops([args])=1 and op(1,[args])=`ConjCharPolyInterlibrary` then
   print(`ConjCharPolyInterlibrary(L,m,x,X) returns the nicer but unproven factorized`):
   print(`formula for the determinant of X-InterlibraryMatrix(L,m,x).`):
   print(`For example, try ConjCharPolyInterlibrary(3,2,x,X);`):
fi:


end:

with(LinearAlgebra):
with(combinat):


#################################Toom-Tsetlin Library######################################
#ToomTsetlinGraph(N,x) given a system of i particles of type N_i returns the graph of the Toom-Tsetlin Markov chain
ToomTsetlinGraph := proc(N,x) local i,j,k,l,Ve,Ed,part,prev,loc,L,n:

n := nops(N):
L := add(N[i],i=1..n):

Ve := combinat[permute]([seq(i$N[i],i=1..n)]):

Ed := {}:
for i from 1 to nops(Ve) do
	for j from 2 to L do
	    if Ve[i][j-1] <> Ve[i][j] then
	       part := Ve[i][j]:
	       prev := add(`if`(Ve[i][l]=part,1,0),l=1..j-1)+1:
	       loc := `if`(prev=1,1,max(seq(`if`(Ve[i][l]=part,l,0),l=1..j-1))+1):
	       Ed := Ed union {[x[part,prev],Ve[i],[op(1..loc-1,Ve[i]),Ve[i][j],seq(Ve[i][k],k=loc....j-1),op(j+1..L,Ve[i])]]}:
	    fi:
	od:
od:

return [Ve,Ed]:

end:

#ToomTsetlinMatrix(N,x) finds the markov matrix for the system
ToomTsetlinMatrix := proc(N,x) local i,j,k,l,n,M,Gr,Ve,Ed,cnt,E2,E3,L,cnt2:

n := nops(N):
L := add(N[i],i=1..n):
Gr := ToomTsetlinGraph(N,x):
Ed := Gr[2]:
Ve := Gr[1]:
M := Matrix(nops(Ve)):

for i from 1 to nops(Ed) do
    for j from 1 to nops(Ve) do
    	for k from 1 to nops(Ve) do
	    if Ed[i][2] = Ve[j] and Ed[i][3] = Ve[k] then
	       M[k,j] := Ed[i][1]:
	    fi:
	od:
    od:
od:

for i from 1 to nops(Ve) do
    M[i,i] := M[i,i]-add(M[j,i],j=1..i-1)-add(M[j,i],j=i+1..nops(Ve))+add(add(x[i,j],j=1..N[i]),i=1..n):
od:


return Matrix(M):

end:


#ToomTsetlinStationary(N,x,p) returns the steady state of the system
ToomTsetlinStationary := proc(N,x,p) local i,M,V,Ve,eqs,vars,soln:

Ve := ToomTsetlinGraph(N,x)[1]:
M := ToomTsetlinMatrix(N,x):
V := Vector([seq(p[op(Ve[i])],i=1..nops(Ve))]):
eqs := convert(M.V-add(add(x[i,j],j=1..N[i]),i=1..nops(N))*V,set);
vars := convert(V,set):
soln :=  solve(eqs union {add(i,i in vars)-1},vars):
return {seq(op(1,i) = factor(op(2,i)),i in soln)}:

end:

#ToomTsetlinDist(N,x,Var,Pos) returns the distributation of Var's in Pos's
ToomTsetlinDist := proc(N,x,Var,Pos) local i,j,St,Av:

if nops(Var) <> nops(Pos) then
   ERROR(`Length of Var and Pos unequal`):
fi:

St := ToomTsetlinStationary(N,x,p):
Av := 0:
for j from 1 to nops(St) do
	if [seq(op(Pos[i],op(1,St[j])),i=1..nops(Pos))] = Var then
		Av := Av + op(2,St[j]): 
	fi:
od:

return factor(Av):

end:

#number of derangements of multipermutations
Derangements := N-> (-1)^add(`if`(N[i]=0,0,N[i]),i=1..nops(N))*int(exp(-y)*simplify(mul(LaguerreL(N[i],y),i=1..nops(N))),y=0..infinity):

#CharPolyToomTsetlin(N,x) returns the conjectured formula for the
#characteristic polynomial of ToomTsetlinMatrix(N,x)
CharPolyToomTsetlin := proc(N,x,X) local i,j,n,S,s,y:

n := nops(N):

S := combinat[choose]({seq(seq(x[i,j],j=1..N[i]),i=1..n)}):
return mul((X-add(s[j],j=1..nops(s)))^Derangements([seq(N[i]-add(`if`(op(1,s[j])=i,1,0),j=1..nops(s)),i=1..n)]),s in S):

end:


#################################Toom-Tsetlin with Interlibrary loan######################################
#InterlibraryGraph(L,m,x) given a system of length L returns the graph of the Markov chain
InterlibraryGraph := proc(L,m,x) local i,j,k,l,Ve,Ed,part,prev,loc:

Ve := combinat[permute]([seq(i$L,i=1..m)],L):

Ed := {}:
for i from 1 to nops(Ve) do
      	#bulk dynamics
	for j from 2 to L do
	    if Ve[i][j-1] <> Ve[i][j] then
	       part := Ve[i][j]:
	       prev := add(`if`(Ve[i][l]=part,1,0),l=1..j-1)+1:
	       loc := `if`(prev=1,1,max(seq(`if`(Ve[i][l]=part,l,0),l=1..j-1))+1):
	       Ed := Ed union {[x[part,prev],Ve[i],[op(1..loc-1,Ve[i]),Ve[i][j],seq(Ve[i][k],k=loc....j-1),op(j+1..L,Ve[i])]]}:
	    fi:
	od:
      	#boundary dynamics
	for j from 1 to m do
	    for loc from L to 1 by -1 while Ve[i][loc]<>j do od:
	    loc := loc+1:
	    if loc<=L then
	       prev := add(`if`(Ve[i][l]=j,1,0),l=1..loc-1)+1:
	       Ed := Ed union {[x[j,prev],Ve[i],[op(1..loc-1,Ve[i]),j,op(loc..L-1,Ve[i])]]}:
	    fi:
	od:
od:

return [Ve,Ed]:

end:


#InterlibraryMatrix(L,m,x) finds the markov matrix for the system
InterlibraryMatrix := proc(L,m,x) local i,j,k,l,M,Gr,Ve,Ed,cnt,E2,E3,cnt2:

Gr := InterlibraryGraph(L,m,x):
Ed := Gr[2]:
Ve := Gr[1]:
M := Matrix(nops(Ve)):

for i from 1 to nops(Ed) do
    for j from 1 to nops(Ve) do
    	for k from 1 to nops(Ve) do
	    if Ed[i][2] = Ve[j] and Ed[i][3] = Ve[k] then
	       M[k,j] := Ed[i][1]:
	    fi:
	od:
    od:
od:

for i from 1 to nops(Ve) do
    M[i,i] := M[i,i]-add(M[j,i],j=1..i-1)-add(M[j,i],j=i+1..nops(Ve))+add(add(x[i,j],j=1..L),i=1..m):
od:

return Matrix(M):

end:

#InterlibraryStationary(L,m,x,p) returns the steady state of the system
InterlibraryStationary := proc(L,m,x,p) local i,M,V,Ve,eqs,vars,soln:

Ve := InterlibraryGraph(L,m,x)[1]:
M := InterlibraryMatrix(L,m,x):
V := Vector([seq(p[op(Ve[i])],i=1..nops(Ve))]):
eqs := convert(M.V-add(add(x[i,j],j=1..L),i=1..m)*V,set);
vars := convert(V,set):
soln :=  solve(eqs union {add(i,i in vars)-1},vars):
return {seq(op(1,i) = factor(op(2,i)),i in soln)}:

end:

#InterlibraryDist(L,m,x,Var,Pos) returns the distributation of Var's in Pos's
InterlibraryDist := proc(L,m,x,Var,Pos) local i,j,St,Av:

if nops(Var) <> nops(Pos) then
   ERROR(`Length of Var and Pos unequal`):
fi:

St := InterlibraryStationary(L,m,x,p):
Av := 0:
for j from 1 to nops(St) do
	if [seq(op(Pos[i],op(1,St[j])),i=1..nops(Pos))] = Var then
		Av := Av + op(2,St[j]): 
	fi:
od:

return factor(Av):

end:


#fixpts(L,m,R) checks the formula for the fix points in Lemma 6.15 of the paper
fixpts := proc(L,m,R) local i,j,s,n,S,f,ans,tem:

if nops(R)<> m then
   ERROR(`R is not of the correct length`):
elif add(min({seq(1..L)} minus R[i]),i=1..m) >= L+m then
     return 1:
fi:

S := combinat[permute]([seq(i$m,i=0..L)],m):
S := {seq(`if`(add(s[i],i=1..m)=L,s,op({})),s in S)}:
S := {seq(`if`(add(`if`(member(1,R[i]) and s[i]=0,1,0),i=1..m)>0,op({}),s),s in S)}:

f := (R,n) -> [seq(nops({seq(`if`(n[i]>=r-1,r,op({})),r in R[i])}),i=1..m)]:
ans := 0:
for n in S do
    if add(`if`(member(n[i]+1,R[i]),1,0),i=1..m) <= 1 then
       tem := n - f(R,n):
       ans := ans + `if`(min(tem)<0,0,combinat[multinomial](add(tem[i],i=1..m),op(tem))):
    fi:
od:

return ans:

end:


#conjmul(L,m,R) returns the conjectured formula for the multiplicities
# in the interlibrary loan model
conjmul := proc(L,m,R) local i,j,s,S:

S := combinat[choose]({seq(1..L)}):
S := combinat[permute]([seq(S[i]$m,i=1..nops(S))],m):
S := {seq(`if`(min(add(nops(R[i] minus s[i]),i=1..m))>0,op({}),s),s in S)}:

return add((-1)^(add(nops(s[i] minus R[i]),i=1..m))*fixpts(L,m,s),s in S):

end:

#CharPolyInterlibrary(L,m,x) returns the formula for the
#characteristic polynomial of InterlibraryMatrix(N,x)
CharPolyInterlibrary := proc(L,m,x,X) local i,S,s:

S := combinat[choose]({seq(1..L)}): 
S := combinat[permute]([seq(S[i]$m,i=1..nops(S))],m):
return mul((X-add(add(x[i,j],j in s[i]),i=1..m))^conjmul(L,m,s),s in S);

end:

#ConjCharPolyInterlibraryMatrix(L,m,x) returns the conjectured formula for the
#characteristic polynomial of InterlibraryMatrix(N,x)
ConjCharPolyInterlibraryMatrix := proc(L,m,x,X) local i,j,k,comps,c,inds,S,s,y,facs:

facs := (X-add(add(x[i,j],j=1..L),i=1..m)):
S := combinat[choose]({seq(1..L)}) minus {{seq(1..L)}}:
comps := combinat[permute]([seq(S[i]$m,i=1..nops(S))],m):
for c in comps do
    inds := [seq({seq(1..L)} minus c[i],i=1..m)]:
    if add(`if`(inds[i]={},0,max(inds[i])),i=1..m)<=L+m-1 then
       facs := facs*(X-add(add(x[i,c[i,k]],k=1..nops(c[i])),i=1..m))
			^((m-1)*simplify(Derangements([seq(`if`(nops(inds[j])=1,op({}),nops(inds[j])-1),j=1..m)]))):
    fi:
od:

return facs:


end:
